How trace plots help interpret meta-analysis results

The trace plot is seldom used in meta-analysis, yet it is a very informative plot. In this article we define and illustrate what the trace plot is, and discuss why it is important. The Bayesian version of the plot combines the posterior density of tau, the between-study standard deviation, and the shrunken estimates of the study effects as a function of tau. With a small or moderate number of studies, tau is not estimated with much precision, and parameter estimates and shrunken study effect estimates can vary widely depending on the correct value of tau. The trace plot allows visualization of the sensitivity to tau along with a plot that shows which values of tau are plausible and which are implausible. A comparable frequentist or empirical Bayes version provides similar results. The concepts are illustrated using examples in meta-analysis and meta-regression; implementaton in R is facilitated in a Bayesian or frequentist framework using the bayesmeta and metafor packages, respectively.

==> supplement/metafor-traceplot.R <==
#
#  "frequestist traceplot" for a meta-analysis object
#  returned by the "metafor::rma.uni()" function.
#
#  ARGUMENTS:
#    x                   :  object of class "rma.uni"
#    mulim, taulim       :  limits of "tau" and "mu" axes
#    ci                  :  flag indicating whether to also
#                           show confidence intervals
#    ylab                :  y-axis label
#    infinity            :  flag indicating whether to add
#                           an "infinity" tick mark
#                           to the "tau" axis
#    rightmargin         :  width of the right plot margin. May be adjusted
#                           to provide space for study labels
#    col                 :  colours for studies
#    labcol              :  colours for study labels
#    meanlabel           :  label for overall mean (mu) parameter
#    meancol, meanlabcol :  color for overall mean and its label
#    deviance            :  flag indicating whether to also show
#                           deviance test statistic
#    devicol             :  colour for deviance


traceplot.rma.uni <- function(x, mulim, taulim, ci=FALSE,
                              ylab="effect",
                              infinity=FALSE,
                              rightmargin=8,
                              col=rainbow(x$k), labcol=col,
                              meanlabel="overall mean",
                              meancol="black", meanlabcol=meancol,
                              deviance=FALSE, devicol="red3",
                              ...)
{
  stopifnot(require("metafor"), inherits(x, "rma.uni"),
            missing(mulim) || (length(mulim) == 2),
            missing(taulim) || (length(taulim) <= 2),
            is.character(ylab), length(ylab)==1,
            is.logical(infinity), length(infinity)==1,
            rightmargin >= 0, ((length(col)==x$k) | (length(col)==1)),
            is.character(meanlabel), length(meanlabel)==1,
            length(meancol)==1)
  q975 <- qnorm(0.975)
  gridcol <- "grey85"
  if (length(col)==1) col <- rep(col, x$k)
  
  uppertaulim <- function(level=0.95)
  # hacked version of "conf.int()" function
  # to circumvent hard-coded upper limit setting
  {
    maxtau <- 10  # (the default)
    ci <- confint(x, level=level, control=list(tau2.max=maxtau^2))$random
    while (ci["tau","ci.ub"] == maxtau) {
      maxtau <- maxtau * 2
      ci <- confint(x, level=level, control=list(tau2.max=maxtau^2))$random
    }
    return(ci["tau","ci.ub"])
  }
  
  # convert "taulim" and "mulim" input arguments
  # to eventual "taurange" and "murange" vectors:
  if (!missing(taulim) && all(is.finite(taulim))) {
    if ((length(taulim)==2) && (taulim[1]>=0) && (taulim[2]>taulim[1]))
      taurange <- taulim
    else if ((length(taulim)==1) && (taulim>0))
      taurange <- c(0, taulim)
    else
      taurange <- c(0, uppertaulim(0.99)*1.1)
  } else {
    taurange <- c(0, uppertaulim(0.99)*1.1)
  }
  if (infinity) {
    xlim <- taurange + c(0, 0.15) * diff(taurange)
    infx <- xlim[2] + 0.04*diff(xlim) # the "infinity" x-coordinate
  } else {
    xlim <- taurange
    infx <- NA_real_
  }

  if (missing(mulim)) mulim <- NULL
  
  vertlines <- pretty(taurange)
  # ensure no tickmarks beyond plotted tau range:
  if (max(vertlines) > (taurange[2] + 0.04*diff(taurange)))
    vertlines <- vertlines[-length(vertlines)]

  # vector of tau values:
  tau <- seq(max(c(0,taurange[1]-0.04*diff(taurange))),
                 taurange[2]+0.04*diff(taurange), le=200)
  # perform meta-analyses with pre-specified tau values:
  rmalist <- vector(mode="list", length=length(tau))
  names(rmalist) <- sprintf("tau=%.3f", tau)
  # compute several meta analyses (with fixed tau values):
  for (i in 1:length(tau)) {
    rmalist[[i]] <- rma.uni(yi   = x$yi,
                            vi   = x$vi,
                            slab = x$slab,
                            tau2 = tau[i]^2)
  }
  
  mutrace <- function(x)
  {  
    # conditional moments for individual studies (theta_i): 
    #cm.indiv   <- x$cond.moment(tau=tau, indiv=TRUE)
    cm.indiv <- array(NA_real_, dim=c(length(tau), 2, x$k),
                      dimnames=list(names(rmalist), c("mean","sd"), x$slab))
    for (i in 1:length(tau)) {
      cm.indiv[i,,] <- t(as.matrix(blup(rmalist[[i]]))[,c("pred","se")])
    }
    # conditional moments for overall mean (mu): 
    #cm.overall <- x$cond.moment(tau=tau)
    cm.overall <- matrix(NA_real_, nrow=length(tau), ncol=2,
                         dimnames=list(names(rmalist), c("mean","sd")))
    for (i in 1:length(tau)) {
      cm.overall[i,] <- c(rmalist[[i]]$b, rmalist[[i]]$se)
    }
    # determine axis range for "effect" (y-) axis
    if (!is.null(mulim) && (all(is.finite(mulim)) && (mulim[1] < mulim[2]))) {
      # user-defined:
      murange <- mulim
    } else {
      # based on data:
      if (ci){
        murange <- range(c(range(cm.indiv[,"mean",]-q975*cm.indiv[,"sd",]),
                           range(cm.indiv[,"mean",]+q975*cm.indiv[,"sd",]),
                           range(cm.overall[,"mean"]-q975*cm.overall[,"sd"]),
                           range(cm.overall[,"mean"]+q975*cm.overall[,"sd"])))
      } else {
        murange <- range(c(range(cm.indiv[,"mean",]),
                           range(cm.overall[,"mean"])))
      }
      # ensure that estimates are also included:
      if (infinity) murange <- range(murange, x$yi)
    }

    plot(taurange, murange, xlim=xlim,
         type="n", axes=FALSE, xlab="", ylab=ylab, main="", ...)
    abline(v=vertlines, col=gridcol)
    abline(h=pretty(murange), col=gridcol)
    abline(v=0, col=grey(0.40))
    # grey CI shading:
    if (ci) {
      for (i in 1:x$k) {
        polygon(c(tau, rev(tau)),
                c(cm.indiv[,"mean",i] - q975*cm.indiv[,"sd",i],
                  rev(cm.indiv[,"mean",i] + q975*cm.indiv[,"sd",i])),
                col=grey(0.75, alpha=0.25), border=NA)
      }
      polygon(c(tau, rev(tau)),
              c(cm.overall[,"mean"] - q975*cm.overall[,"sd"],
                rev(cm.overall[,"mean"] + q975*cm.overall[,"sd"])),
              col=grey(0.75, alpha=0.25), border=NA)
    }    
    # individual estimates:
    matlines(tau, cm.indiv[,"mean",], col=col, lty=1)
    if (ci) {
      matlines(tau, cm.indiv[,"mean",]-q975*cm.indiv[,"sd",], col=col, lty=3)
      matlines(tau, cm.indiv[,"mean",]+q975*cm.indiv[,"sd",], col=col, lty=3)
    }
    # overall mean:
    lines(tau, cm.overall[,"mean"], col=meancol, lty=2, lwd=1.5)
    if (ci) {
      lines(tau, cm.overall[,"mean"]-q975*cm.overall[,"sd"], col=meancol, lty=3, lwd=1.5)
      lines(tau, cm.overall[,"mean"]+q975*cm.overall[,"sd"], col=meancol, lty=3, lwd=1.5)
    }
    if (infinity) {
      labpos.indiv   <- x$yi
      labpos.overall <- mean(x$yi)
      for (i in 1:x$k)
        lines(c(max(tau), infx),
              c(cm.indiv[length(tau),"mean",i], labpos.indiv[i]),
              col=col[i], lty="13", lwd=1.5)
      lines(c(max(tau), infx),
            c(cm.overall[length(tau),"mean"], labpos.overall),
            col=meancol, lty="13", lwd=2.0)
    } else {
      labpos.indiv   <- cm.indiv[length(tau),"mean",]
      labpos.overall <- cm.overall[length(tau),"mean"]
    }
    axis(2)
    for (i in 1:x$k)
      axis(side=4, at=labpos.indiv[i],
           labels=x$slab[i], tick=FALSE,
           col.axis=labcol[i], las=1)
    axis(side=4, at=labpos.overall,
         labels=meanlabel, tick=FALSE,
         col.axis=meanlabcol, las=1)
    invisible()
  }
  
  tauplot <- function(x)
  # NB: function is (essentially) identical to the one within "plot.bayesmeta()"
  {
    # generalized Q-statistics (as a function of tau):
    genQ <- function(t)
    {
      stopifnot(length(t)==1, is.finite(t), t>=0)
      wi <- 1 / (x$vi + t^2)
      muhat <- sum(x$yi*wi) / sum(wi)
      return(sum(wi * (x$yi - muhat)^2))
    }
    genQstat <- apply(matrix(tau, ncol=1), 1, genQ)
    # deviance:
    devi <- sapply(rmalist, deviance)
    # empty plot:
    maxQ <- max(genQstat, na.rm=TRUE)
    chisq95 <- qchisq(c(0.025, 0.975), df=x$k-1)
    plot(c(taurange[1],taurange[2]), c(0,max(maxQ, chisq95)), xlim=xlim,       
         type="n", axes=FALSE, xlab="", ylab=expression(Q(tau)), main="")
    # polygon for 95% y-axis range:
    polygon(tau[c(1,length(tau),length(tau),1)],
            chisq95[c(1,1,2,2)], col=grey(0.90), border=NA)
    # polygon for 95% tau range:
    upper <- uppertaulim(0.95)
    lower <- confint(x, control=list(tau2.max=upper^2+1))$random["tau","ci.lb"]
    polygon(c(max(c(tau[1], lower)), min(c(tau[length(tau)], upper)))[c(1,2,2,1)],
            chisq95[c(1,1,2,2)], col=grey(0.80), border=NA)
    abline(v=vertlines, col=gridcol)
    # actual line:
    lines(tau, genQstat, col="black")
    # estimate, confidence bounds:
    esti <- sqrt(x$tau2)
    abline(v=esti, col="black", lty="dashed", lwd=1.5)
    # y-axis:
    abline(v=0, col=grey(0.40))
    # x-axis:
    lines(taurange + c(-1,1) * 0.04*diff(taurange), c(0,0), col=grey(0.40))
    if (deviance) {
      ymax <- max(maxQ, chisq95)
      reldevi <- devi-min(devi)
      lines(tau, reldevi * ymax/max(reldevi), col=devicol, lty="dashed")
      lines(range(tau), rep(qchisq(0.95, df=1),2) * ymax/max(reldevi),
            col=devicol, lty="dotted")
      ticks <- pretty(c(0,max(reldevi)))
      axis(4, at=ticks * ymax/max(reldevi), lab=ticks,
           col=devicol, col.axis=devicol)
      mtext(side=4, line=par("mgp")[1], "deviance", col=devicol)
    }
    # add axes, labels, bounding box, ...
    mtext(side=1, line=par("mgp")[1], expression("heterogeneity "*tau))
    if (infinity) {
      axis(1, at=c(vertlines, infx),
           labels=c(as.numeric(vertlines), expression(infinity)))
    } else {
      axis(1, at=vertlines)
    }
    axis(2)
    invisible()
  }

  # make sure to properly re-set graphical parameters later:
  prevpar <- par(no.readonly=TRUE)
  on.exit(par(prevpar))
  # generate actual plot:
  graphics::layout(rbind(1,2), heights=c(2,1))
  par(mar=c(-0.1,3,0,rightmargin)+0.1, mgp=c(2.0, 0.8, 0))
  mutrace(x)
  par(mar=c(3,3,-0.1,rightmargin)+0.1)
  tauplot(x)
  graphics::layout(1)
  par(mar=c(5,4,4,2)+0.1, mgp=c(3,1,0))
  invisible()
}


==> supplement/traceplot-R-code.R <==
################################################################################
#
#   supplementary R code for the article
#     "How trace plots help interpret meta-analysis results"
#   by C. Röver, D. Rindskopf, T. Friede (2023).
#
################################################################################


# install latest "metadat" version from git repository:
remotes::install_github("wviechtb/metadat", upgrade=FALSE)


# load libraries:
library("metadat")
library("bayesmeta")


################################################################################
#
#  Section 4.1 (SAT-coaching example):
#

# load data, derive effect sizes: 
data("Rubin1981")
rubin.es <- escalc(measure="MD",
                   yi=effect, sei=stderr,
                   slab=school, data=Rubin1981)

# forest plot (data only; Fig.1):
labtext <- forestplot(rubin.es, plot=FALSE)$labeltext
labtext[1,1] <- "school"
labtext <- cbind(labtext[,1:2],
                  c("std. error", sprintf("%.1f", rubin.es$stderr)),
                  labtext[,3])
forestplot(rubin.es, labeltext=labtext,
           xlab="intervention effect", xticks=seq(-20,40,by=20),
           txt_gp = fpTxtGp(ticks = gpar(cex=1), xlab = gpar(cex=1)))

# perform meta-analysis (uniform priors):
bma01 <- bayesmeta(rubin.es, tau.prior="uniform")

# forest plot (data & estimates, Figure B2)
labtext <- forestplot(bma01, predict=FALSE, plot=FALSE)$labeltext
labtext[1,1] <- "school"
forestplot(bma01, labeltext=labtext, predict=FALSE,
           xlab="intervention effect", xticks=seq(-20,40,by=10),
           txt_gp = fpTxtGp(ticks = gpar(cex=1), xlab = gpar(cex=1)))


# show trace plot (Fig.3):
traceplot(bma01)

# show trace plot with CIs:
traceplot(bma01, ci=TRUE)

# show trace plot with CIs and "school A" highlighted (Fig.A1):
traceplot(bma01, ci=TRUE,
          col=c("red3", rep(rgb(0.6,0.8,0.6),7)),
          ylab="intervention effect")


################################################################################
#
#  Section 4.2 (Aspirin example):
#

# load data, compute odds ratios:
data("Peto1980")
peto.or <- escalc(measure="OR",
                  ai=treat.events,   n1i=treat.cases,
                  ci=control.events, n2i=control.cases,
                  slab=study,
                  data=Peto1980)

# show forest plot (Fig.E5):
labtext <- forestplot(peto.or, plot=FALSE)$labeltext
labtext <- cbind(labtext[,1:2],
                  c("std.err.", sprintf("%.3f", sqrt(peto.or$vi))),
                  labtext[,3])
forestplot(peto.or, labeltext=labtext, xlab="log-OR",
           txt_gp = fpTxtGp(ticks = gpar(cex=1), xlab = gpar(cex=1)))

# perform meta-analysis (uniform priors):
bma02 <- bayesmeta(peto.or)

# show trace plot (Fig.4):
traceplot(bma02, ylab="log-OR",
          taulim=0.9, infinity=TRUE)



################################################################################
#
#  Section 4.3 (NO2 example):
#

# load data, derive effect sizes (log-ORs):
data("dat.dumouchel1994")
no2 <- escalc(measure="OR", yi=log(or),
              sei=(log(upper)-log(lower))/(2*qnorm(0.975)),
              slab=study, data=dat.dumouchel1994)
no2

# generate forest plot (Fig.E6):
labtext <- forestplot(no2, plot=FALSE)$labeltext
labtext <- cbind(labtext[,1],
                 c("smoke", as.character(no2$smoke)),
                 c("no2", as.character(no2$no2)),
                 c("gender", as.character(no2$gender)),
                 labtext[,2],
                 c("std.err.", sprintf("%.3f", sqrt(no2$vi))),
                 labtext[,3])
forestplot(no2, labeltext=labtext,
           xlab="log-OR",
           txt_gp = fpTxtGp(ticks = gpar(cex=1), xlab = gpar(cex=1)))

# perform (simple) meta-analysis, using the "DuMouchel prior":
bma03 <- bayesmeta(no2, tau.prior="DuMouchel")

# show trace plot (Fig.5):
traceplot(bma03, taulim=0.35, ylab="log-OR",
          prior=TRUE, infi=TRUE)


# perform meta-regressions;
# 1st regressor matrix:
X1 <- cbind("unadjusted"=as.numeric(no2$gender=="no"),
            "adjusted"  =as.numeric(no2$gender=="yes"))
# 2nd regressor matrix:
X2 <- model.matrix( ~ smoke + no2 + gender, data=no2)
colnames(X2) <- c("intercept", "smoke", "no2", "gender")
# actual regressions:
bmr03a <- bmr(no2, X=X1, tau.prior="DuMouchel")
bmr03b <- bmr(no2, X=X2, tau.prior="DuMouchel")

# show trace plot (Fig.6):
traceplot(bmr03a, prior=TRUE, infi=TRUE, taulim=0.35,
          ylab="log-OR",
          X=rbind("unadjusted" = c(1,0),
                  "adjusted"   = c(0,1)))

# show trace plot (Fig.7):
traceplot(bmr03b, taulim=0.35, prior=TRUE, infi=TRUE,
          ylab="log-OR",
          X=rbind("none"         = c(1,0,0,0),
                  "smoking only" = c(1,1,0,0),
                  "NO2 only"     = c(1,0,1,0),
                  "gender only"  = c(1,0,0,1),
                  "all three"    = c(1,1,1,1)))


################################################################################
#
#  Section 4.4 (COPD example):
#

# load example data
data("KarnerEtAl2014")
# show data relevant here:
head(KarnerEtAl2014[,c(1,3,7, 10:11, 17:18)])
# compute effect sizes (log-ORs):
karner.exa <- escalc(measure="OR",
                     ai=tiotropium.exa, n1i=tiotropium.total,
                     ci=placebo.exa,    n2i=placebo.total,
                     slab=study, data=KarnerEtAl2014)

# show data (Fig.E7):
labtext <- forestplot(karner.exa, plot=FALSE)$labeltext
labtext <- cbind(labtext[,1],
                 c("duration", as.character(karner.exa$duration)),
                 c("FEV1", sprintf("%.1f",karner.exa$baseline.fev1)),
                 labtext[,2:3])
forestplot(karner.exa, labeltext=labtext, xlab="log-OR",
           clip=c(-2.5, 1.5), xticks=seq(-2, 1, by=1),
           txt_gp = fpTxtGp(ticks = gpar(cex=1), xlab = gpar(cex=1)))


#################################
# perform "plain" meta-analysis:

bma04 <- bayesmeta(karner.exa,
                   tau.prior=function(t){dhalfnormal(t, scale=0.5)})

# show trace plot (Fig.8):
traceplot(bma04, ylab="log-OR", prior=TRUE, infi=TRUE,
          taulim=0.53)


############################
# perform meta-regressions:

# 1st regression;
# specify regressor matrix
# (indicator variables, "short" vs. "long" study duration):
X1 <- cbind("short" = as.numeric(karner.exa$duration == "up to 1 year"),
            "long"  = as.numeric(karner.exa$duration == "1 year or longer"))

# show regressor matrix:
X1

# perform meta-regression
# (two group means, common heterogeneity):
bmr04a <- bmr(karner.exa, X=X1,
              tau.prior=function(t){dhalfnormal(t, scale=0.5)})

# show results:
forestplot(bmr04a,
               title="log-OR (exacerbation)",
               clip=c(-2.5, 1.5),
               xlab="log-OR",
               X.mean=rbind("short"      = c(1,0),
                            "long"       = c(0,1),
                            "difference" = c(1,-1)))

# show trace plot (Fig.9):
traceplot(bmr04a, ylab="log-OR", prior=TRUE, infi=FALSE,
          taulim=0.53, mulim=c(-1, 0.2),
          X=rbind("short" = c(1,0),
                  "long"  = c(0,1)))


# 2nd regression;
# specify regressor matrix
# (baseline FEV1, an indicator of disease severity):
X2 <- cbind("intercept" = 1,
            "fev1"      = karner.exa$baseline.fev1)

# show regressor matrix:
X2

# perform meta-regression
# (linear effect of FEV1 on log-OR):
bmr04b <- bmr(karner.exa, X=X2,
              tau.prior=function(t){dhalfnormal(t, scale=0.5)})

# show results:
forestplot(bmr04b,
           title="log-OR (exacerbation)",
           clip=c(-2.5, 1.5), xlab="log-OR",
           X.mean=rbind("FEV1 = 1.0"=c(1,1.0),
                        "FEV1 = 1.5"=c(1,1.5),
                        "FEV1 = 2.0"=c(1,2.0)))

# show trace plot (Fig.10):
traceplot(bmr04b, ylab="log-OR", prior=TRUE,
          taulim=0.53, mulim=c(-1.0, 0.2),
          X=rbind("FEV1 = 1.0"=c(1,1.0),
                  "FEV1 = 1.5"=c(1,1.5),
                  "FEV1 = 2.0"=c(1,2.0)))



##########################################################
#  frequentist trace plot:

# load additional R function:
source("metafor-traceplot.R")

# perform (frequentist) meta-analysis:
rma04 <- metafor::rma.uni(karner.exa)

# show trace plot (Fig.11):
traceplot(rma04, ylab="log-OR")

# show trace plot including deviance statistic:
traceplot(rma04, deviance=TRUE)



